Laboratory Rotational Spectroscopy and Astronomical Confirmation of C$_5$H$^+$

The rotational spectrum of the carbon chain cation C$_5$H$^+$ has been measured at high resolution by Fourier transform microwave spectroscopy of a supersonic molecular beam. Six transitions between 9 and 39 GHz, measured to better than 0.2 ppm, enable the rotational and centrifugal distortion constants of C$_5$H$^+$ to be determined to high precision. Five transitions of C$_5$D$^+$ detected at the expected isotopic shift confirm the laboratory assignment. The spectroscopic constants of C$_5$H$^+$ agree precisely with those derived from four sharp rotational emission lines detected previously toward the cold dark cloud TMC-1, thus confirming the astronomical identification of C$_5$H$^+$. The production of C$_5$H$^+$ using different hydrocarbon precursors, its abundance relative to the smaller carbon chain cation C$_3$H$^+$, and the prospects for the detection of larger carbon chain cations in the laboratory are also discussed.

==> anc/C5DplusSPFITSPCATfiles/C5Dp_eQq.cat <==
    4553.6113  0.0007 -3.3550 2   -0.0000  1   6200 102 1 0         0 1         
    4553.6989  0.0007 -2.6560 2   -0.0000  5   6200 102 1 2         0 1         
    4553.7572  0.0007 -2.8778 2   -0.0000  3   6200 102 1 1         0 1         
    9107.3171  0.0015 -2.6240 2    0.1519  3   6200 102 2 1         1 1         
    9107.3755  0.0015 -3.8001 2    0.1519  3   6200 102 2 1         1 2         
    9107.4102  0.0015 -1.8758 2    0.1519  7   6200 102 2 3         1 2         
    9107.4144  0.0015 -2.1469 2    0.1519  5   6200 102 2 2         1 1         
    9107.4630  0.0015 -2.4990 2    0.1519  3   6200 102 2 1         1 0         
    9107.4727  0.0015 -2.6240 2    0.1519  5   6200 102 2 2         1 2         
   13661.0269  0.0022 -2.5265 2    0.4557  5   6200 102 3 2         2 2         
   13661.0895  0.0022 -4.0706 2    0.4557  5   6200 102 3 2         2 3         
   13661.1122  0.0022 -1.4631 2    0.4557  9   6200 102 3 4         2 3         
   13661.1145  0.0022 -1.6234 2    0.4557  7   6200 102 3 3         2 2         
   13661.1242  0.0022 -1.7941 2    0.4557  5   6200 102 3 2         2 1         
   13661.1770  0.0022 -2.5265 2    0.4557  7   6200 102 3 3         2 3         
   18214.7227  0.0031 -2.5116 2    0.9114  7   6200 102 4 3         3 3         
   18214.7876  0.0031 -4.3110 2    0.9114  7   6200 102 4 3         3 4         
   18214.8046  0.0031 -1.2203 2    0.9114 11   6200 102 4 5         3 4         
   18214.8061  0.0031 -1.3355 2    0.9114  9   6200 102 4 4         3 3         
   18214.8103  0.0031 -1.4536 2    0.9114  7   6200 102 4 3         3 2         
   18214.8710  0.0031 -2.5116 2    0.9114  9   6200 102 4 4         3 4         
   22768.4054  0.0043 -2.5562 2    1.5190  9   6200 102 5 4         4 4         
   22768.4717  0.0043 -4.5519 2    1.5190  9   6200 102 5 4         4 5         
   22768.4854  0.0043 -1.0857 2    1.5190 13   6200 102 5 6         4 5         
   22768.4864  0.0043 -1.1760 2    1.5190 11   6200 102 5 5         4 4         
   22768.4887  0.0043 -1.2674 2    1.5190  9   6200 102 5 4         4 3         
   22768.5527  0.0043 -2.5562 2    1.5190 11   6200 102 5 5         4 5         
   27322.0730  0.0060 -2.6500 2    2.2784 11   6200 102 6 5         5 5         
   27322.1403  0.0060 -4.8053 2    2.2784 11   6200 102 6 5         5 6         
   27322.1518  0.0060 -1.0315 2    2.2784 15   6200 102 6 7         5 6         
   27322.1526  0.0060 -1.1059 2    2.2784 13   6200 102 6 6         5 5         
   27322.1541  0.0060 -1.1808 2    2.2784 11   6200 102 6 5         5 4         
   27322.2199  0.0060 -2.6500 2    2.2784 13   6200 102 6 6         5 6         
   31875.7232  0.0084 -2.7874 2    3.1898 13   6200 102 7 6         6 6         
   31875.7913  0.0084 -5.0775 2    3.1898 13   6200 102 7 6         6 7         
   31875.8012  0.0084 -1.0429 2    3.1898 17   6200 102 7 8         6 7         
   31875.8018  0.0084 -1.1062 2    3.1898 15   6200 102 7 7         6 6         
   31875.8028  0.0084 -1.1698 2    3.1898 13   6200 102 7 6         6 5         
   31875.8699  0.0084 -2.7874 2    3.1898 15   6200 102 7 7         6 7         
   36429.3534  0.0115 -2.9653 2    4.2531 15   6200 102 8 7         7 7         
   36429.4220  0.0115 -5.3718 2    4.2531 15   6200 102 8 7         7 8         
   36429.4307  0.0115 -1.1108 2    4.2531 19   6200 102 8 9         7 8         
   36429.4312  0.0115 -1.1660 2    4.2531 17   6200 102 8 8         7 7         
   36429.4319  0.0115 -1.2213 2    4.2531 15   6200 102 8 7         7 6         
   36429.4998  0.0115 -2.9653 2    4.2531 17   6200 102 8 8         7 8         
   40982.9607  0.0156 -3.1814 2    5.4682 17   6200 102 9 8         8 8         
   40983.0298  0.0156 -5.6907 2    5.4682 17   6200 102 9 8         8 9         
   40983.0376  0.0156 -1.2295 2    5.4682 21   6200 102 910         8 9         
   40983.0379  0.0156 -1.2783 2    5.4682 19   6200 102 9 9         8 8         
   40983.0385  0.0156 -1.3273 2    5.4682 17   6200 102 9 8         8 7         
   40983.1071  0.0156 -3.1814 2    5.4682 19   6200 102 9 9         8 9         
   45536.5424  0.0207 -3.4344 2    6.8353 19   6200 10210 9         9 9         
   45536.6119  0.0207 -6.0354 2    6.8353 19   6200 10210 9         910         
   45536.6189  0.0207 -1.3949 2    6.8353 23   6200 1021011         910         
   45536.6192  0.0207 -1.4388 2    6.8353 21   6200 1021010         9 9         
   45536.6197  0.0207 -1.4827 2    6.8353 19   6200 10210 9         9 8         
   45536.6887  0.0207 -3.4344 2    6.8353 21   6200 1021010         910         
   50090.0958  0.0270 -3.7232 2    8.3542 21   6200 1021110        1010         
   50090.1656  0.0270 -6.4072 2    8.3542 21   6200 1021110        1011         
   50090.1720  0.0270 -1.6042 2    8.3542 25   6200 1021112        1011         
   50090.1723  0.0270 -1.6440 2    8.3542 23   6200 1021111        1010         
   50090.1726  0.0270 -1.6839 2    8.3542 21   6200 1021110        10 9         
   50090.2420  0.0270 -3.7232 2    8.3542 23   6200 1021111        1011         
   54643.6180  0.0346 -4.0471 2   10.0250 23   6200 1021211        1111         
   54643.6881  0.0346 -6.8068 2   10.0250 23   6200 1021211        1112         
   54643.6939  0.0346 -1.8553 2   10.0250 27   6200 1021213        1112         
   54643.6942  0.0346 -1.8917 2   10.0250 25   6200 1021212        1111         
   54643.6945  0.0346 -1.9282 2   10.0250 23   6200 1021211        1110         
   54643.7642  0.0346 -4.0471 2   10.0250 25   6200 1021212        1112         
   59197.1062  0.0436 -4.4054 2   11.8477 25   6200 1021312        1212         
   59197.1819  0.0436 -2.1465 2   11.8477 29   6200 1021314        1213         
   59197.1821  0.0436 -2.1801 2   11.8477 27   6200 1021313        1212         
   59197.1824  0.0436 -2.2137 2   11.8477 25   6200 1021312        1211         
   59197.2524  0.0436 -4.4054 2   11.8477 27   6200 1021313        1213         
   63750.5576  0.0542 -4.7978 2   13.8224 27   6200 1021413        1313         
   63750.6331  0.0542 -2.4766 2   13.8223 31   6200 1021415        1314         
   63750.6333  0.0542 -2.5077 2   13.8224 29   6200 1021414        1313         
   63750.6335  0.0542 -2.5390 2   13.8223 27   6200 1021413        1312         
   63750.7037  0.0542 -4.7978 2   13.8223 29   6200 1021414        1314         
   68303.9694  0.0664 -5.2238 2   15.9488 29   6200 1021514        1414         
   68304.0447  0.0664 -2.8445 2   15.9488 33   6200 1021516        1415         
   68304.0449  0.0664 -2.8736 2   15.9488 31   6200 1021515        1414         
   68304.0450  0.0664 -2.9027 2   15.9488 29   6200 1021514        1413         
   68304.1155  0.0664 -5.2238 2   15.9488 31   6200 1021515        1415         
   72857.3387  0.0803 -5.6833 2   18.2272 31   6200 1021615        1515         
   72857.4139  0.0803 -3.2495 2   18.2272 35   6200 1021617        1516         
   72857.4140  0.0803 -3.2767 2   18.2272 33   6200 1021616        1515         
   72857.4142  0.0803 -3.3040 2   18.2272 31   6200 1021615        1514         
   72857.4847  0.0803 -5.6832 2   18.2272 33   6200 1021616        1516         
   77410.6627  0.0961 -6.1758 2   20.6575 33   6200 1021716        1616         
   77410.7378  0.0961 -3.6908 2   20.6575 37   6200 1021718        1617         
   77410.7379  0.0961 -3.7164 2   20.6575 35   6200 1021717        1616         
   77410.7380  0.0961 -3.7421 2   20.6575 33   6200 1021716        1615         
   77410.8088  0.0961 -6.1758 2   20.6575 35   6200 1021717        1617         
   81963.9386  0.1139 -6.7014 2   23.2396 35   6200 1021817        1717         
   81964.0136  0.1139 -4.1680 2   23.2396 39   6200 1021819        1718         
   81964.0137  0.1139 -4.1922 2   23.2396 37   6200 1021818        1717         
   81964.0138  0.1139 -4.2164 2   23.2396 35   6200 1021817        1716         
   81964.0847  0.1139 -6.7014 2   23.2396 37   6200 1021818        1718         
   86517.2384  0.1338 -4.6805 2   25.9737 41   6200 1021920        1819         
   86517.2385  0.1338 -4.7034 2   25.9737 39   6200 1021919        1818         
   86517.2387  0.1338 -4.7263 2   25.9737 37   6200 1021918        1817         
   91070.4096  0.1559 -5.2280 2   28.8596 43   6200 1022021        1920         
   91070.4097  0.1559 -5.2498 2   28.8596 41   6200 1022020        1919         
   91070.4098  0.1559 -5.2715 2   28.8596 39   6200 1022019        1918         
   95623.5241  0.1803 -5.8101 2   31.8973 45   6200 1022122        2021         
   95623.5242  0.1803 -5.8308 2   31.8973 43   6200 1022121        2020         
   95623.5243  0.1803 -5.8516 2   31.8973 41   6200 1022120        2019         
  100176.5793  0.2072 -6.4463 2   35.0870 45   6200 1022222        2121         
  100176.5793  0.2072 -6.4266 2   35.0870 47   6200 1022223        2122         
  100176.5794  0.2072 -6.4661 2   35.0870 43   6200 1022221        2120         


==> anc/C5DplusSPFITSPCATfiles/C5Dp_eQq.int <==
C5D+
1  6200X   83.3708    0   80   -7.0  -7.0    300  3.0 
   1   2.88


==> anc/C5DplusSPFITSPCATfiles/C5Dp_eQq.var <==
C5D+ Lab 2024 eQq T CCSD(T)/cc-PCVQZ                              Tue Nov  3 18:08:00 2026
   3    5    5    0     0.0000E+00     1.0000E+03     1.0000E+00 1.0000000000
l   -3    1    0    0    0    1    1    1       0    1    0
          100   2.276854535758494E+03 3.60847699E-04 /B
          200  -1.178677864715341E-04 4.85072290E-06 /-D
    110010000   2.918305200000000E-01 1.00000000E-036 /1.5eQq


==> anc/C5DplusSPFITSPCATfiles/C5Dp_lab.cat <==
    4553.7086  0.0007 -2.4007 2    0.0000  3   6200 101 1           0           
    9107.4144  0.0013 -1.5448 2    0.1519  5   6200 101 2           1           
   13661.1145  0.0017 -1.0951 2    0.4557  7   6200 101 3           2           
   18214.8061  0.0018 -0.8304 2    0.9114  9   6200 101 4           3           
   22768.4864  0.0017 -0.6812 2    1.5190 11   6200 101 5           4           
   27322.1526  0.0017 -0.6166 2    2.2784 13   6200 101 6           5           
   31875.8018  0.0028 -0.6201 2    3.1898 15   6200 101 7           6           
   36429.4312  0.0052 -0.6820 2    4.2531 17   6200 101 8           7           
   40983.0379  0.0086 -0.7958 2    5.4682 19   6200 101 9           8           
   45536.6192  0.0131 -0.9573 2    6.8353 21   6200 10110           9           
   50090.1723  0.0188 -1.1633 2    8.3542 23   6200 10111          10           
   54643.6942  0.0258 -1.4116 2   10.0250 25   6200 10112          11           
   59197.1821  0.0342 -1.7004 2   11.8477 27   6200 10113          12           
   63750.6333  0.0441 -2.0284 2   13.8223 29   6200 10114          13           
   68304.0449  0.0557 -2.3945 2   15.9488 31   6200 10115          14           
   72857.4140  0.0690 -2.7979 2   18.2272 33   6200 10116          15           
   77410.7379  0.0842 -3.2378 2   20.6575 35   6200 10117          16           
   81964.0137  0.1013 -3.7137 2   23.2396 37   6200 10118          17           
   86517.2385  0.1206 -4.2251 2   25.9737 39   6200 10119          18           
   91070.4097  0.1421 -4.7716 2   28.8596 41   6200 10120          19           
   95623.5242  0.1659 -5.3527 2   31.8973 43   6200 10121          20           
  100176.5793  0.1921 -5.9683 2   35.0870 45   6200 10122          21           
  104729.5723  0.2209 -6.6181 2   38.4285 47   6200 10123          22           


==> anc/C5DplusSPFITSPCATfiles/C5Dp_lab.fit <==
C5D+ Lab 2024                                           Tue Nov  3 17:55:59 2026
LINES REQUESTED=    5 NUMBER OF PARAMETERS=  2 NUMBER OF ITERATIONS=  5
  MARQUARDT PARAMETER = 0.0000E+00 max (OBS-CALC)/ERROR =1.0000E+03
                              PARAMETERS - A.PRIORI ERROR 
     1      1           100   2.2768545357585E+03    1.000000E+37 B
     2      2           200  -1.1786778646476E-04    1.000000E+37 -D
2 parameters read, 2 independent parameters
NO DIAGONALIZATION NEEDED
PROLATE ROTOR
LINEAR MOLECULE QUANTA, K SUPPRESSED
    V KMIN KMAX WTPL WTMN ESYMWT NSYM SPINS
    0    0    0    1    1     99    2
BLOCK - WT - SYM - V - TSP - N  -  other quanta  (rel. to F=0 )
    1    1    x    0    0
    2    1    a    0    0
Maximum Dimension for Hamiltonian = 1
                                        EXP.FREQ.  -  CALC.FREQ. -   DIFF.  - EXP.ERR.- EST.ERR.-AVG. CALC.FREQ. -  DIFF. - WT.
    1:   3  2                                 13661.11400   13661.11448   -0.00048    0.00300   0.00000
    2:   4  3                                 18214.80600   18214.80611   -0.00011    0.00300   0.00000
    3:   5  4                                 22768.48600   22768.48642   -0.00042    0.00300   0.00000
    4:   6  5                                 27322.15700   27322.15259    0.00441    0.00500   0.00000
    5:   7  6                                 31875.80100   31875.80179   -0.00079    0.00300   0.00000
NORMALIZED DIAGONAL:
    1   1.00000E+00    2   3.92858E-01
MARQUARDT PARAMETER = 0, TRUST EXPANSION = 1.00
                                NEW PARAMETER (EST. ERROR) -- CHANGE THIS ITERATION
   1           100          B       2276.85454( 36)          0.00000    
   2           200         -D          -0.1179( 49)E-03      -0.0000E-03
 MICROWAVE AVG =        0.000520 MHz, IR AVG =        0.00000
 MICROWAVE RMS =        0.002024 MHz, IR RMS =        0.00000
 END OF ITERATION  1 OLD, NEW RMS ERROR=        0.42274         0.42274
  1  2 -0.919599  2  1 -0.919599
C5D+ Lab 2024                                           Tue Nov  3 17:55:59 2026


==> anc/C5DplusSPFITSPCATfiles/C5Dp_lab.int <==
C5D+
1  6200X   27.7903    0   80   -7.0  -7.0    300  3.0 
   1   2.88


==> anc/C5DplusSPFITSPCATfiles/C5Dp_lab.lin <==
  3  2                                   13661.114      .003  /2556962_FT1
  4  3                                   18214.806      .003  /2556964_FT1
  5  4                                   22768.486      .003  /2556968_FT1
  6  5                                   27322.157      .005  /2556970_FT1
  7  6                                   31875.801      .003  /2556944_FT1

==> anc/C5DplusSPFITSPCATfiles/C5Dp_lab.mrg <==
    4553.7086  0.0007 -2.4007 2    0.0000  3   6200 101 1           0           
    9107.4144  0.0013 -1.5448 2    0.1519  5   6200 101 2           1           
   13661.1140  0.0030 -1.0951 2    0.4557  7  -6200 101 3           2           
   18214.8060  0.0030 -0.8304 2    0.9114  9  -6200 101 4           3           
   22768.4860  0.0030 -0.6812 2    1.5190 11  -6200 101 5           4           
   27322.1570  0.0050 -0.6166 2    2.2784 13  -6200 101 6           5           
   31875.8010  0.0030 -0.6201 2    3.1898 15  -6200 101 7           6           
   36429.4312  0.0052 -0.6820 2    4.2531 17   6200 101 8           7           
   40983.0379  0.0086 -0.7958 2    5.4682 19   6200 101 9           8           
   45536.6192  0.0131 -0.9573 2    6.8353 21   6200 10110           9           
   50090.1723  0.0188 -1.1633 2    8.3542 23   6200 10111          10           
   54643.6942  0.0258 -1.4116 2   10.0250 25   6200 10112          11           
   59197.1821  0.0342 -1.7004 2   11.8477 27   6200 10113          12           
   63750.6333  0.0441 -2.0284 2   13.8223 29   6200 10114          13           
   68304.0449  0.0557 -2.3945 2   15.9488 31   6200 10115          14           
   72857.4140  0.0690 -2.7979 2   18.2272 33   6200 10116          15           
   77410.7379  0.0842 -3.2378 2   20.6575 35   6200 10117          16           
   81964.0137  0.1013 -3.7137 2   23.2396 37   6200 10118          17           
   86517.2385  0.1206 -4.2251 2   25.9737 39   6200 10119          18           
   91070.4097  0.1421 -4.7716 2   28.8596 41   6200 10120          19           
   95623.5242  0.1659 -5.3527 2   31.8973 43   6200 10121          20           
  100176.5793  0.1921 -5.9683 2   35.0870 45   6200 10122          21           
  104729.5723  0.2209 -6.6181 2   38.4285 47   6200 10123          22           


==> anc/C5DplusSPFITSPCATfiles/C5Dp_lab.par <==
C5D+ Lab 2024                                           Tue Nov  3 17:55:59 2026
   2    5    5    0     0.0000E+00     1.0000E+03     1.0000E+00 1.0000000000
l   -1    1    0    0    0    1    1    1       0    1    0
          100   2.276854535758494E+03 1.00000000E+37 /B
          200  -1.178677864647569E-04 1.00000000E+37 /-D


==> anc/C5DplusSPFITSPCATfiles/C5Dp_lab.var <==
C5D+ Lab 2024                                           Tue Nov  3 17:55:59 2026
   2    5    5    0     0.0000E+00     1.0000E+03     1.0000E+00 1.0000000000
l   -1    1    0    0    0    1    1    1       0    1    0
          100   2.276854535758494E+03 3.60847699E-04 /B
          200  -1.178677864647569E-04 4.85072290E-06 /-D
 0.3928582-0.9195990 1.0000000


==> anc/C5HplusSPFITSPCATfiles/C5Hp_lab.cat <==
    4823.8858  0.0002 -2.3269 2    0.0000  3   6100 101 1           0           
    9647.7683  0.0005 -1.4737 2    0.1609  5   6100 101 2           1           
   14471.6442  0.0006 -1.0287 2    0.4827  7   6100 101 3           2           
   19295.5103  0.0006 -0.7704 2    0.9654  9   6100 101 4           3           
   24119.3633  0.0007 -0.6295 2    1.6091 11   6100 101 5           4           
   28943.1998  0.0012 -0.5751 2    2.4136 13   6100 101 6           5           
   33767.0167  0.0020 -0.5908 2    3.3791 15   6100 101 7           6           
   38590.8107  0.0034 -0.6665 2    4.5054 17   6100 101 8           7           
   43414.5784  0.0052 -0.7961 2    5.7926 19   6100 101 9           8           
   48238.3166  0.0075 -0.9752 2    7.2408 21   6100 10110           9           
   53062.0221  0.0104 -1.2007 2    8.8499 23   6100 10111          10           
   57885.6914  0.0139 -1.4703 2   10.6198 25   6100 10112          11           
   62709.3214  0.0181 -1.7823 2   12.5507 27   6100 10113          12           
   67532.9088  0.0231 -2.1353 2   14.6424 29   6100 10114          13           
   72356.4503  0.0289 -2.5283 2   16.8951 31   6100 10115          14           
   77179.9426  0.0355 -2.9604 2   19.3086 33   6100 10116          15           
   82003.3824  0.0430 -3.4310 2   21.8831 35   6100 10117          16           
   86826.7665  0.0515 -3.9393 2   24.6184 37   6100 10118          17           
   91650.0916  0.0610 -4.4850 2   27.5147 39   6100 10119          18           
   96473.3544  0.0716 -5.0676 2   30.5718 41   6100 10120          19           
  101296.5516  0.0833 -5.6869 2   33.7898 43   6100 10121          20           
  106119.6799  0.0962 -6.3423 2   37.1687 45   6100 10122          21           


==> anc/C5HplusSPFITSPCATfiles/C5Hp_lab.fit <==
C5H+ Lab 2024                                           Wed Nov  4 15:47:05 2026
LINES REQUESTED=    7 NUMBER OF PARAMETERS=  2 NUMBER OF ITERATIONS=  5
  MARQUARDT PARAMETER = 0.0000E+00 max (OBS-CALC)/ERROR =1.0000E+03
                              PARAMETERS - A.PRIORI ERROR 
     1      1           100   2.4119431561078E+03    1.000000E+36 B
     2      2           200  -1.3662070166288E-04    1.000000E+36 -D
2 parameters read, 2 independent parameters
NO DIAGONALIZATION NEEDED
PROLATE ROTOR
LINEAR MOLECULE QUANTA, K SUPPRESSED
    V KMIN KMAX WTPL WTMN ESYMWT NSYM SPINS
    0    0    0    1    1     99    2
BLOCK - WT - SYM - V - TSP - N  -  other quanta  (rel. to F=0 )
    1    1    x    0    0
    2    1    a    0    0
Maximum Dimension for Hamiltonian = 1
                                        EXP.FREQ.  -  CALC.FREQ. -   DIFF.  - EXP.ERR.- EST.ERR.-AVG. CALC.FREQ. -  DIFF. - WT.
    1:   2  1                                  9647.76600    9647.76825   -0.00225    0.00100   0.00000
    2:   3  2                                 14471.64500   14471.64418    0.00082    0.00100   0.00000
    3:   4  3                                 19295.51100   19295.51027    0.00073    0.00100   0.00000
    4:   5  4                                 24119.36300   24119.36325   -0.00025    0.00200   0.00000
    5:   6  5                                 28943.20000   28943.19983    0.00017    0.00200   0.00000
    6:   7  6                                 33767.01700   33767.01674    0.00026    0.00500   0.00000
    7:   8  7                                 38590.80800   38590.81070   -0.00270    0.00500   0.00000
NORMALIZED DIAGONAL:
    1   1.00000E+00    2   5.59234E-01
MARQUARDT PARAMETER = 0, TRUST EXPANSION = 1.00
                                NEW PARAMETER (EST. ERROR) -- CHANGE THIS ITERATION
   1           100          B      2411.943156(128)        -0.000000    
   2           200         -D         -0.13662(237)E-03      0.00000E-03
 MICROWAVE AVG =       -0.000462 MHz, IR AVG =        0.00000
 MICROWAVE RMS =        0.001400 MHz, IR RMS =        0.00000
 END OF ITERATION  1 OLD, NEW RMS ERROR=        0.97010         0.97010
  1  2 -0.829010  2  1 -0.829010
C5H+ Lab 2024                                           Wed Nov  4 15:47:05 2026


==> anc/C5HplusSPFITSPCATfiles/C5Hp_lab.int <==
C5H+
1  6100X   26.2527    0   80   -7.0  -7.0    300  3.00 
   1   2.88


==> anc/C5HplusSPFITSPCATfiles/C5Hp_lab.lin <==
  2  1                                    9647.766      .001  /2537827_FT1
  3  2                                   14471.645      .001  /2537825_FT1
  4  3                                   19295.511      .001  /2537820_FT1
  5  4                                   24119.363      .002  /2537821_FT1
  6  5                                   28943.200      .002  /2537833_FT1
  7  6                                   33767.017      .005  /2605107-110_FT1
  8  7                                   38590.808      .005  /2556914_FT1

==> anc/C5HplusSPFITSPCATfiles/C5Hp_lab.mrg <==
    4823.8858  0.0002 -2.3269 2    0.0000  3   6100 101 1           0           
    9647.7660  0.0010 -1.4737 2    0.1609  5  -6100 101 2           1           
   14471.6450  0.0010 -1.0287 2    0.4827  7  -6100 101 3           2           
   19295.5110  0.0010 -0.7704 2    0.9654  9  -6100 101 4           3           
   24119.3630  0.0020 -0.6295 2    1.6091 11  -6100 101 5           4           
   28943.2000  0.0020 -0.5751 2    2.4136 13  -6100 101 6           5           
   33767.0170  0.0050 -0.5908 2    3.3791 15  -6100 101 7           6           
   38590.8080  0.0050 -0.6665 2    4.5054 17  -6100 101 8           7           
   43414.5784  0.0052 -0.7961 2    5.7926 19   6100 101 9           8           
   48238.3166  0.0075 -0.9752 2    7.2408 21   6100 10110           9           
   53062.0221  0.0104 -1.2007 2    8.8499 23   6100 10111          10           
   57885.6914  0.0139 -1.4703 2   10.6198 25   6100 10112          11           
   62709.3214  0.0181 -1.7823 2   12.5507 27   6100 10113          12           
   67532.9088  0.0231 -2.1353 2   14.6424 29   6100 10114          13           
   72356.4503  0.0289 -2.5283 2   16.8951 31   6100 10115          14           
   77179.9426  0.0355 -2.9604 2   19.3086 33   6100 10116          15           
   82003.3824  0.0430 -3.4310 2   21.8831 35   6100 10117          16           
   86826.7665  0.0515 -3.9393 2   24.6184 37   6100 10118          17           
   91650.0916  0.0610 -4.4850 2   27.5147 39   6100 10119          18           
   96473.3544  0.0716 -5.0676 2   30.5718 41   6100 10120          19           
  101296.5516  0.0833 -5.6869 2   33.7898 43   6100 10121          20           
  106119.6799  0.0962 -6.3423 2   37.1687 45   6100 10122          21           


==> anc/C5HplusSPFITSPCATfiles/C5Hp_lab.par <==
C5H+ Lab 2024                                           Wed Nov  4 15:47:05 2026
   2    7    5    0     0.0000E+00     1.0000E+03     1.0000E+00 1.0000000000
l   -1    1    0    0    0    1    1    1       0    1    0
          100   2.411943156107754E+03 1.00000000E+36 /B
          200  -1.366207016628847E-04 1.00000000E+36 /-D


==> anc/C5HplusSPFITSPCATfiles/C5Hp_lab.var <==
C5H+ Lab 2024                                           Wed Nov  4 15:47:05 2026
   2    7    5    0     0.0000E+00     1.0000E+03     1.0000E+00 1.0000000000
l   -1    1    0    0    0    1    1    1       0    1    0
          100   2.411943156107754E+03 1.28026604E-04 /B
          200  -1.366207016628847E-04 2.36761412E-06 /-D
 0.5592338-0.8290100 1.0000000


==> anc/README_SI.txt <==
Supplementary CALPGM Files — C5H+ and C5D+

C5Hp_lab.*   Laboratory rotational fit and calculated catalog for C5H+.
C5Dp_lab.*   Laboratory rotational fit and calculated catalog for C5D+.
C5Dp_eQq.*   C5D+ catalog including the theoretically calculated electric quadrupole coupling constant of the deuterium
             nucleus (not derived from laboratory lines).

File types:
.lin   Measured transition frequencies and assigned uncertainties (SPFIT input)
.par   Spectroscopic parameters (SPFIT input)
.var   Spectroscopic parameters and uncertainties (SPCAT input)
.fit   SPFIT fitting output
.int   Intensity parameters (SPCAT input)
.cat   Calculated transition catalog (SPCAT output)
.mrg   Merged line catalog including measured lines (indicated by "-")

CALPGM and file format references:

Pickett, H. M. 1991, J. Mol. Spectrosc., 148, 371–377.
https://doi.org/10.1016/0022-2852(91)90393-O

Drouin, B. J. 2017, J. Mol. Spectrosc., 340, 1–15.
https://doi.org/10.1016/j.jms.2017.07.009
